Differentially Private Fr\'echet Mean on the Manifold of Symmetric Positive Definite (SPD) Matrices with log-Euclidean Metric

Differential privacy has become crucial in the real-world deployment of statistical and machine learning algorithms with rigorous privacy guarantees. The earliest statistical queries, for which differential privacy mechanisms have been developed, were for the release of the sample mean. In Geometric Statistics, the sample Fr\'echet mean represents one of the most fundamental statistical summaries, as it generalizes the sample mean for data belonging to nonlinear manifolds. In that spirit, the only geometric statistical query for which a differential privacy mechanism has been developed, so far, is for the release of the sample Fr\'echet mean: the \emph{Riemannian Laplace mechanism} was recently proposed to privatize the Fr\'echet mean on complete Riemannian manifolds. In many fields, the manifold of Symmetric Positive Definite (SPD) matrices is used to model data spaces, including in medical imaging where privacy requirements are key. We propose a novel, simple and fast mechanism - the \emph{tangent Gaussian mechanism} - to compute a differentially private Fr\'echet mean on the SPD manifold endowed with the log-Euclidean Riemannian metric. We show that our new mechanism has significantly better utility and is computationally efficient -- as confirmed by extensive experiments.

==> plots/comparision_with_extrinsic.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append('../src/')\n",
    "\n",
    "from log_euclidean_mechanism import LogEuclideanGaussianMechanismOnSPD\n",
    "from extrinsic_mechanism import ExtrinsicApproach\n",
    "from laplacian_mechanism import LaplacianOnSPD\n",
    "from generate_synthetic_data import generate_syn_data\n",
    "from math import sqrt\n",
    "from geomstats.geometry.spd_matrices import SPDMatrices\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "from timeit import default_timer as timer\n",
    "\n",
    "\n",
    "from math import sqrt, exp, log "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_frechet_mean(data_points):\n",
    "    frechet_mean = SPDMatrices.expm(SPDMatrices.logm(data_points).mean(axis=0))\n",
    "    return frechet_mean"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(500, 2, 2)\n",
      "(500, 5, 5)\n",
      "(500, 10, 10)\n",
      "(500, 15, 15)\n",
      "(500, 20, 20)\n",
      "(500, 25, 25)\n",
      "(500, 30, 30)\n"
     ]
    }
   ],
   "source": [
    "k_list = [2, 5, 10, 15, 20, 25, 30]\n",
    "#k_list = [30]\n",
    "radius_eig_val = 1/4\n",
    "n = 500\n",
    "log_sensitivity_list = [(2* (sqrt(k) * radius_eig_val))/n for k in k_list ]\n",
    "ext_sensitivity_list = [ 2* exp((sqrt(k) * radius_eig_val) - 1) /n for k in k_list]\n",
    "data_list = []\n",
    "for k in k_list:\n",
    "    samples = []\n",
    "    for i in range(n):\n",
    "        samples.append(generate_syn_data(k))\n",
    "    samples = np.stack(samples)\n",
    "    print(samples.shape)\n",
    "    data_list.append(samples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "  0%|          | 0/4 [00:00<?, ?it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a 1.9297142566142877\n",
      "a 3.0447738231973007\n",
      "a 4.5614991381055585\n",
      "a 5.558010772923695\n",
      "a 6.65602575365332\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 25%|██▌       | 1/4 [00:00<00:00,  3.03it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a 7.72558299488374\n",
      "a 9.179174758465678\n",
      "a 1.9220690083204683\n",
      "a 3.0307961413489233\n",
      "a 4.351182065618444\n",
      "a 5.326368307573498\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 50%|█████     | 2/4 [00:00<00:00,  3.03it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a 6.260375183061092\n",
      "a 7.13447333526522\n",
      "a 8.019482227753931\n",
      "a 1.963199845871911\n",
      "a 3.046299193632224\n",
      "a 4.3536404198682614\n",
      "a 5.251070140947656\n",
      "a 6.244403043815156\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      " 75%|███████▌  | 3/4 [00:00<00:00,  3.00it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a 7.044031484222783\n",
      "a 7.647872257040937\n",
      "a 1.9409336806784387\n",
      "a 3.0772943357158518\n",
      "a 4.334131484334633\n",
      "a 5.304739320144501\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 4/4 [00:01<00:00,  3.04it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "a 6.133762063398207\n",
      "a 6.882353275505156\n",
      "a 7.611352025065126\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "eps_list = [0.1, 0.2, 0.3, 0.4]\n",
    "log_data_mean = []\n",
    "log_data_std = []\n",
    "\n",
    "ext_data_mean = []\n",
    "ext_data_std = []\n",
    "\n",
    "delta = 1e-6\n",
    "for eps in tqdm(eps_list):\n",
    "    log_dist_k_mean = []\n",
    "    log_dist_k_std = []\n",
    "\n",
    "    ext_dist_k_mean = []\n",
    "    ext_dist_k_std = []\n",
    "    for i in range(len(k_list)):\n",
    "        l = LogEuclideanGaussianMechanismOnSPD(k_list[i], 'calibrated_analytic')\n",
    "        e = ExtrinsicApproach(k=k_list[i], sigma_type='calibrated_analytic')\n",
    "        fm = compute_frechet_mean(data_list[i])\n",
    "\n",
    "  \n",
    "\n",
    "        log_dist_i = []\n",
    "        ext_dist_i = []\n",
    "\n",
    "\n",
    "        for _ in range(10):\n",
    "            log_curr, _ = l.privatize(fm, log_sensitivity_list[i], eps, delta)\n",
    "            ext_curr, ext_e_dist = e.privatize(fm, ext_sensitivity_list[i], epsilon=eps, delta=delta)\n",
    "            log_e_dist = np.linalg.norm(e.vecd(log_curr)-e.vecd(fm))\n",
    "            ext_e_dist = np.linalg.norm(e.vecd(ext_curr)-e.vecd(fm))\n",
    "            log_dist_i.append(log_e_dist)\n",
    "            ext_dist_i.append(ext_e_dist)\n",
    "          \n",
    "\n",
    "        log_dist_mean = np.array(log_dist_i).mean()\n",
    "        log_dist_std = np.array(log_dist_i).std()\n",
    "\n",
    "        ext_dist_mean = np.array(ext_dist_i).mean()\n",
    "        ext_dist_std = np.array(ext_dist_i).std()\n",
    "        print(\"a\", ext_dist_mean)\n",
    "        #print(\"ext\", ext_dist_i, ext_dist_std)\n",
    "\n",
    "        log_dist_k_mean.append(log_dist_mean)\n",
    "        log_dist_k_std.append(log_dist_std)\n",
    "\n",
    "        ext_dist_k_mean.append(ext_dist_mean)\n",
    "        ext_dist_k_std.append(ext_dist_std)\n",
    "\n",
    "    # print(log_dist_k_std)\n",
    "    # print(ext_dist_k_std)\n",
    "    log_data_mean.append(log_dist_k_mean)\n",
    "    log_data_std.append(log_dist_k_std)\n",
    "\n",
    "    ext_data_mean.append(ext_dist_k_mean)\n",
    "    ext_data_std.append(ext_dist_k_std)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.colors as colors\n",
    "import matplotlib.image as mpimg\n",
    "import matplotlib.patches as mpatches\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from mpl_toolkits.mplot3d.art3d import Poly3DCollection\n",
    "\n",
    "\n",
    "import geomstats.visualization as visualization\n",
    "\n",
    "visualization.tutorial_matplotlib()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO: Substituting symbol D from STIXNonUnicode\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "slategray\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO: Substituting symbol D from STIXNonUnicode\n",
      "INFO: Substituting symbol D from STIXNonUnicode\n",
      "INFO: Substituting symbol D from STIXNonUnicode\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1920x480 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "\n",
    "sns.set_style(\"whitegrid\", {\"axes.grid\": False})\n",
    "# sns.set(rc={'axes.facecolor':'cornflowerblue', 'figure.facecolor':'cornflowerblue'})\n",
    "fig, axes = plt.subplots(1, 4, figsize=(16, 4), dpi=120)\n",
    "fig.tight_layout()  # Or equivalently,  \"plt.tight_layout()\"\n",
    "marker = {\"ext\": \"v\", \"log\": \"D\"}\n",
    "colors = {\"ext\": \"lightblue\", \"log\": \"slategray\"}\n",
    "print(colors[\"log\"])\n",
    "# fig.supxlabel('Utility plots for Delta=1e-6')\n",
    "\n",
    "axes[0].set_ylabel(r'$\\rho_{E}(f(\\mathcal{D}),\\mathcal{\\mathbf{A}}(\\mathcal{D}))$', fontsize=14)\n",
    "\n",
    "for i in range(len(eps_list)):\n",
    "    eps = eps_list[i]\n",
    "    np_log_data_mean = np.array(log_data_mean[i])\n",
    "    np_log_data_std = np.array(log_data_std[i])\n",
    "\n",
    "\n",
    "    np_ext_data_mean = np.array(ext_data_mean[i])\n",
    "    np_ext_data_std = np.array(ext_data_std[i])\n",
    "\n",
    "    # print(np_log_data_mean)\n",
    "    # print(np_log_data_std)\n",
    "    # print(np_ext_data_mean)\n",
    "    # print(np_ext_data_std)\n",
    "    # #print(\"laplace_std\", laplace_mean - 2 * laplace_std)\n",
    "    # print(\"upper classical_gaussian_std\", log_classical_gaussian_data_mean + 2 * log_classical_gaussian_data_mean)\n",
    "    # print(\"lower classical_gaussian_std\", log_classical_gaussian_data_mean - 2 * log_classical_gaussian_data_mean)\n",
    "    # #print(\"calibrated_gaussian_std\", calibrated_gaussian_std )\n",
    "    # print()\n",
    "\n",
    "    axes[i].set_title(r\"$\\epsilon={}$\".format(eps), fontsize=14)\n",
    "    axes[i].plot(\n",
    "        k_list,\n",
    "        np_ext_data_mean,\n",
    "        marker=marker[\"ext\"],\n",
    "        color=colors[\"ext\"],\n",
    "        linewidth=3.0,\n",
    "        markersize=10,\n",
    "        label=\"ExtG-Analytic\",\n",
    "    )\n",
    "    axes[i].plot(\n",
    "        k_list,\n",
    "        np_log_data_mean,\n",
    "        marker=marker[\"log\"],\n",
    "        color=colors[\"log\"],\n",
    "        linewidth=3.0,\n",
    "        markersize=10,\n",
    "        label=\"TanG-Analytic\",\n",
    "    )\n",
    "\n",
    "    axes[i].fill_between(\n",
    "        k_list,\n",
    "        np_ext_data_mean - 2 * np_ext_data_std,\n",
    "        np_ext_data_mean + 2 * np_ext_data_std,\n",
    "        alpha=0.5,\n",
    "        color=colors[\"ext\"]\n",
    "    \n",
    "        \n",
    "\n",
    "    )\n",
    "    axes[i].fill_between(\n",
    "        k_list,\n",
    "        np_log_data_mean - 2 * np_log_data_std,\n",
    "        np_log_data_mean + 2 * np_log_data_std,\n",
    "        alpha=0.5,\n",
    "        color=colors[\"ext\"]\n",
    "\n",
    "    )\n",
    "\n",
    "    axes[i].set_xlabel(r\"k\",fontsize=14)\n",
    "    axes[i].legend(loc=\"upper left\", fontsize=14)\n",
    "\n",
    "fig.savefig(\"ext_tang.pdf\", bbox_inches=\"tight\")  # save the figure to file\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.12 ('Riedp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "659085f86307c7e4dcd0ad71c121fceb568b81cc50d3024862eb73c063b50f5b"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

